Gravitational waveform from radial infall at the third-and-half Post-Newtonian order

We compute the gravitational waveform associated with a radially infalling particle in a Schwarzschild black hole working in the center-of-mass system and in a post-Newtonian (PN) approximation. Our results reach the highest accuracy level fully displayed in the literature, namely the 3.5PN order. The latter accuracy includes both conservative and radiation-reaction contributions (at 2.5PN and 3.5PN) in the two-body dynamics, and corresponding effects in the waveform too. The apparent simplicity of the radial fall (namely, the 1-dimensional motion) contrasts with the peculiarity of the process which will end necessarily with the capture of the particle by the black hole, featuring strong field effects. In other words, our analysis being limited to the region of validity of the PN approximation, cannot capture (by definition of PN approximation) the final phase of the fall, but offers significant insights anyway.

==> anc/ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    140720,       3832]
NotebookOptionsPosition[    137953,       3780]
NotebookOutlinePosition[    138344,       3796]
CellTagsIndexPosition[    138301,       3793]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Ancillary file to the paper \[OpenCurlyDoubleQuote]Gravitational waveform \
from radial infall at the third-and-half Post-Newtonian order\
\[CloseCurlyDoubleQuote], Giorgio Di Russo, Donato Bini\
\>", "Section",
 CellChangeTimes->{{3.983846673352972*^9, 3.9838467107604427`*^9}, {
  3.986179578627819*^9, 3.986179611506439*^9}, {3.987207852182399*^9, 
  3.987207862728324*^9}},ExpressionUUID->"44997148-5e34-486e-8d76-\
d34e09a4768a"],

Cell[CellGroupData[{

Cell["Trajectory", "Section",
 CellChangeTimes->{{3.987207882894085*^9, 
  3.9872078866243668`*^9}},ExpressionUUID->"1fcf8db9-29a9-4d8a-80ea-\
09eac3d1ceec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rtraj", "[", "t_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["3", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["t", 
      RowBox[{"2", "/", "3"}]]}], 
    SuperscriptBox["2", 
     RowBox[{"1", "/", "3"}]]], "+", 
   RowBox[{
    FractionBox["5", "2"], " ", "M", " ", 
    SuperscriptBox["\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Nu]"}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"64", " ", 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["\[Eta]", "5"], " ", "\[Nu]"}], 
    RowBox[{"63", " ", "t"}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"8", "/", "3"}]], " ", 
     SuperscriptBox["\[Eta]", "7"], " ", "\[Nu]", " ", 
     RowBox[{"(", 
      RowBox[{"111", "+", 
       RowBox[{"224", " ", "\[Nu]"}]}], ")"}]}], 
    RowBox[{"567", " ", 
     SuperscriptBox["3", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["t", 
      RowBox[{"5", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", 
      RowBox[{"5", "/", "3"}]], " ", 
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"48", "-", 
       RowBox[{"19", " ", "\[Nu]"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["6", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["t", 
      RowBox[{"2", "/", "3"}]]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"7560", " ", 
      SuperscriptBox["6", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"4", "/", "3"}]]}]], 
    SuperscriptBox["M", 
     RowBox[{"7", "/", "3"}]], " ", 
    SuperscriptBox["\[Eta]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "134400"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"197264", "+", 
         RowBox[{"4305", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Nu]"}], "-", 
      RowBox[{"27300", " ", 
       SuperscriptBox["\[Nu]", "2"]}], "+", 
      RowBox[{"2940", " ", 
       SuperscriptBox["\[Nu]", "3"]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9872079250866003`*^9, 3.987207928630445*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"17b417dd-fa60-414a-8b29-f1727141e8f3"]
}, Closed]],

Cell[CellGroupData[{

Cell["dE/dt ", "Section",
 CellChangeTimes->{{3.9838467480901833`*^9, 3.983846751353099*^9}, {
   3.986179775666773*^9, 3.986179833173696*^9}, {3.987207864976709*^9, 
   3.987207865543913*^9}, {3.9872079626191273`*^9, 3.987207963067333*^9}, 
   3.987208448125703*^9},ExpressionUUID->"232741b6-76a9-4fff-9ccf-\
57a3461e94e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dEdt", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"10", "/", "3"}]]}], 
     RowBox[{"405", " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"10", "/", "3"}]]}]], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2816", " ", 
         SuperscriptBox["M", "4"]}], 
        RowBox[{"2835", " ", 
         SuperscriptBox["t", "4"]}]], "-", 
       FractionBox[
        RowBox[{"2048", " ", 
         SuperscriptBox["M", "4"], " ", "\[Nu]"}], 
        RowBox[{"8505", " ", 
         SuperscriptBox["t", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"1312", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"13", "/", "3"}]]}], 
        RowBox[{"3645", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"13", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"13", "/", "3"}]], " ", "\[Pi]"}], 
        RowBox[{"243", " ", 
         SuperscriptBox["3", 
          RowBox[{"5", "/", "6"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"13", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"13", "/", "3"}]], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "b0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}], 
        RowBox[{"243", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"13", "/", "3"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"30976", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"14", "/", "3"}]]}], 
        RowBox[{"6615", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"14", "/", "3"}]]}]], "-", 
       FractionBox[
        RowBox[{"45056", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"14", "/", "3"}]], " ", "\[Nu]"}], 
        RowBox[{"19845", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"14", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"16384", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"14", "/", "3"}]], " ", 
         SuperscriptBox["\[Nu]", "2"]}], 
        RowBox[{"59535", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"14", "/", "3"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"18304", " ", 
         SuperscriptBox["M", "5"]}], 
        RowBox[{"1215", " ", 
         SuperscriptBox["t", "5"]}]], "-", 
       FractionBox[
        RowBox[{"5632", " ", 
         SuperscriptBox["M", "5"], " ", "\[Pi]"}], 
        RowBox[{"8505", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["t", "5"]}]], "-", 
       FractionBox[
        RowBox[{"97024", " ", 
         SuperscriptBox["M", "5"], " ", "\[Nu]"}], 
        RowBox[{"25515", " ", 
         SuperscriptBox["t", "5"]}]], "+", 
       FractionBox[
        RowBox[{"4096", " ", 
         SuperscriptBox["M", "5"], " ", "\[Pi]", " ", "\[Nu]"}], 
        RowBox[{"25515", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["t", "5"]}]], "+", 
       FractionBox[
        RowBox[{"22528", " ", 
         SuperscriptBox["M", "5"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "b0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}], 
        RowBox[{"2835", " ", 
         SuperscriptBox["t", "5"]}]], "-", 
       FractionBox[
        RowBox[{"16384", " ", 
         SuperscriptBox["M", "5"], " ", "\[Nu]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "b0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}], 
        RowBox[{"8505", " ", 
         SuperscriptBox["t", "5"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6657761816", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"16", "/", "3"}]]}], 
         RowBox[{"265228425", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"16", "/", "3"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"214496", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", "\[Pi]"}], 
        RowBox[{"76545", " ", 
         SuperscriptBox["3", 
          RowBox[{"5", "/", "6"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"16", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"928", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"2187", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"16", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"2913280", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", "\[Nu]"}], 
        RowBox[{"168399", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"16", "/", "3"}]]}]], "-", 
       FractionBox[
        RowBox[{"1312", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Nu]"}], 
        RowBox[{"2187", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"16", "/", "3"}]]}]], "-", 
       FractionBox[
        RowBox[{"157952", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", 
         SuperscriptBox["\[Nu]", "2"]}], 
        RowBox[{"168399", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"16", "/", "3"}]]}]], "-", 
       FractionBox[
        RowBox[{"48128", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", 
         SuperscriptBox["\[Nu]", "3"]}], 
        RowBox[{"1515591", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"16", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"45632", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "b0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}], 
        RowBox[{"10935", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"16", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"1664", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", "\[Pi]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "b0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}], 
        RowBox[{"729", " ", 
         SuperscriptBox["3", 
          RowBox[{"5", "/", "6"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"16", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"1664", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", "b0"}], 
            RowBox[{"3", " ", 
             SqrtBox["3"], " ", "t"}]], "]"}], "2"]}], 
        RowBox[{"729", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"16", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"109568", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"1", "/", "3"}]], " ", "r0"}], 
           RowBox[{
            SuperscriptBox["3", 
             RowBox[{"5", "/", "6"}]], " ", "b0", " ", 
            SuperscriptBox["t", 
             RowBox[{"1", "/", "3"}]]}]], "]"}]}], 
        RowBox[{"76545", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"16", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"1024", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"16", "/", "3"}]], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", 
           FractionBox["8", "3"]}], "]"}]}], 
        RowBox[{"729", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"16", "/", "3"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"7186432", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"17", "/", "3"}]]}], 
        RowBox[{"59535", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"17", "/", "3"}]]}]], "-", 
       FractionBox[
        RowBox[{"61952", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"17", "/", "3"}]], " ", "\[Pi]"}], 
        RowBox[{"8505", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "6"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"17", "/", "3"}]]}]], "-", 
       FractionBox[
        RowBox[{"24490240", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"17", "/", "3"}]], " ", "\[Nu]"}], 
        RowBox[{"321489", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"17", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"90112", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"17", "/", "3"}]], " ", "\[Pi]", " ", "\[Nu]"}], 
        RowBox[{"25515", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "6"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"17", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"788224", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"17", "/", "3"}]], " ", 
         SuperscriptBox["\[Nu]", "2"]}], 
        RowBox[{"76545", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"17", "/", "3"}]]}]], "-", 
       FractionBox[
        RowBox[{"32768", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"17", "/", "3"}]], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Nu]", "2"]}], 
        RowBox[{"76545", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "6"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"17", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"123904", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"17", "/", "3"}]], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "b0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}], 
        RowBox[{"2835", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"17", "/", "3"}]]}]], "-", 
       FractionBox[
        RowBox[{"180224", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"17", "/", "3"}]], " ", "\[Nu]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "b0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}], 
        RowBox[{"8505", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"17", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"65536", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"17", "/", "3"}]], " ", 
         SuperscriptBox["\[Nu]", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "b0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}], 
        RowBox[{"25515", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"17", "/", "3"}]]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9861811718123903`*^9, 3.986181226012846*^9}, {
   3.986181265204852*^9, 3.986181382486486*^9}, {3.986182534637293*^9, 
   3.986182535201874*^9}, {3.986183025000572*^9, 3.9861830505166397`*^9}, 
   3.9872080190821733`*^9, {3.9872082157388077`*^9, 3.9872082241892757`*^9}, {
   3.9872083750783*^9, 3.9872083931760607`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4f318a52-9b12-4a09-8853-79d16def10bf"]
}, Closed]],

Cell[CellGroupData[{

Cell["dE/d\[Omega]", "Section",
 CellChangeTimes->{{3.98384686036021*^9, 
  3.9838468667313833`*^9}},ExpressionUUID->"a852c9f4-d709-4e7d-8b19-\
a89cb77fe8ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dEd\[Omega]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["6", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["M", 
       RowBox[{"4", "/", "3"}]], " ", 
      SuperscriptBox["\[Omega]", 
       RowBox[{"4", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["4", "3"], "]"}], "2"]}], 
     RowBox[{"5", " ", "\[Pi]"}]], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["176", "35"], " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "-", 
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox["M", "2"], " ", "\[Nu]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], 
        RowBox[{"35", " ", 
         SqrtBox["3"]}]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["24", "5"], " ", 
     SuperscriptBox["6", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["M", 
      RowBox[{"7", "/", "3"}]], " ", 
     SuperscriptBox["\[Eta]", "3"], " ", 
     SuperscriptBox["\[Omega]", 
      RowBox[{"7", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["4", "3"], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"33632", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"8", "/", "3"}]], " ", 
         SuperscriptBox["\[Omega]", 
          RowBox[{"8", "/", "3"}]]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", "\[Pi]"}]], "-", 
       FractionBox[
        RowBox[{"784", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"8", "/", "3"}]], " ", "\[Nu]", " ", 
         SuperscriptBox["\[Omega]", 
          RowBox[{"8", "/", "3"}]]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"248", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["M", 
          RowBox[{"8", "/", "3"}]], " ", 
         SuperscriptBox["\[Nu]", "2"], " ", 
         SuperscriptBox["\[Omega]", 
          RowBox[{"8", "/", "3"}]]}], 
        RowBox[{"35", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", "\[Pi]"}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["2", "3"], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["352", "35"]}], " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["M", "3"], " ", "\[Pi]", " ", 
        SuperscriptBox["\[Omega]", "3"]}], "+", 
       RowBox[{
        FractionBox["48", "49"], " ", 
        SuperscriptBox["M", "3"], " ", "\[Nu]", " ", 
        SuperscriptBox["\[Omega]", "3"]}], "+", 
       FractionBox[
        RowBox[{"256", " ", 
         SuperscriptBox["M", "3"], " ", "\[Pi]", " ", "\[Nu]", " ", 
         SuperscriptBox["\[Omega]", "3"]}], 
        RowBox[{"35", " ", 
         SqrtBox["3"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"120960797", " ", 
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"10", "/", "3"}]], " ", 
            SuperscriptBox["\[Omega]", 
             RowBox[{"10", "/", "3"}]]}], 
           RowBox[{"1819125", " ", 
            SuperscriptBox["3", 
             RowBox[{"1", "/", "3"}]], " ", "\[Pi]"}]], "+", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"10", "/", "3"}]], " ", "\[Pi]", " ", 
            SuperscriptBox["\[Omega]", 
             RowBox[{"10", "/", "3"}]]}], 
           RowBox[{"15", " ", 
            SuperscriptBox["3", 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           RowBox[{"528244", " ", 
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"10", "/", "3"}]], " ", "\[Nu]", " ", 
            SuperscriptBox["\[Omega]", 
             RowBox[{"10", "/", "3"}]]}], 
           RowBox[{"10395", " ", 
            SuperscriptBox["3", 
             RowBox[{"1", "/", "3"}]], " ", "\[Pi]"}]], "+", 
          FractionBox[
           RowBox[{"41", " ", 
            SuperscriptBox["M", 
             RowBox[{"10", "/", "3"}]], " ", "\[Pi]", " ", "\[Nu]", " ", 
            SuperscriptBox["\[Omega]", 
             RowBox[{"10", "/", "3"}]]}], 
           RowBox[{"15", " ", 
            SuperscriptBox["6", 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           RowBox[{"912", " ", 
            SuperscriptBox["6", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"10", "/", "3"}]], " ", 
            SuperscriptBox["\[Nu]", "2"], " ", 
            SuperscriptBox["\[Omega]", 
             RowBox[{"10", "/", "3"}]]}], 
           RowBox[{"385", " ", "\[Pi]"}]], "-", 
          FractionBox[
           RowBox[{"256", " ", 
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"10", "/", "3"}]], " ", 
            SuperscriptBox["\[Nu]", "3"], " ", 
            SuperscriptBox["\[Omega]", 
             RowBox[{"10", "/", "3"}]]}], 
           RowBox[{"495", " ", 
            SuperscriptBox["3", 
             RowBox[{"1", "/", "3"}]], " ", "\[Pi]"}]]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"525", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]], " ", "\[Pi]"}]], "1712", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["M", 
         RowBox[{"10", "/", "3"}]], " ", 
        SuperscriptBox["\[Omega]", 
         RowBox[{"10", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["EulerGamma", "3"], "+", 
             FractionBox["\[Pi]", 
              RowBox[{"3", " ", 
               SqrtBox["3"]}]]}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"1", "/", "3"}]], " ", "r0", " ", 
           SuperscriptBox["\[Omega]", 
            RowBox[{"1", "/", "3"}]]}], 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"1", "/", "3"}]], " ", "b0"}]], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"67264", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["M", 
              RowBox[{"11", "/", "3"}]], " ", 
             SuperscriptBox["\[Omega]", 
              RowBox[{"11", "/", "3"}]]}], 
            RowBox[{"315", " ", 
             SuperscriptBox["3", 
              RowBox[{"2", "/", "3"}]]}]]}], "+", 
          FractionBox[
           RowBox[{"1568", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"11", "/", "3"}]], " ", "\[Nu]", " ", 
            SuperscriptBox["\[Omega]", 
             RowBox[{"11", "/", "3"}]]}], 
           RowBox[{"15", " ", 
            SuperscriptBox["3", 
             RowBox[{"2", "/", "3"}]]}]], "-", 
          FractionBox[
           RowBox[{"496", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"11", "/", "3"}]], " ", 
            SuperscriptBox["\[Nu]", "2"], " ", 
            SuperscriptBox["\[Omega]", 
             RowBox[{"11", "/", "3"}]]}], 
           RowBox[{"35", " ", 
            SuperscriptBox["3", 
             RowBox[{"2", "/", "3"}]]}]]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["2", "3"], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"465952", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"11", "/", "3"}]], " ", "\[Nu]", " ", 
            SuperscriptBox["\[Omega]", 
             RowBox[{"11", "/", "3"}]]}], 
           RowBox[{"8505", " ", 
            SuperscriptBox["3", 
             RowBox[{"2", "/", "3"}]]}]], "-", 
          FractionBox[
           RowBox[{"608", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"11", "/", "3"}]], " ", 
            SuperscriptBox["\[Nu]", "2"], " ", 
            SuperscriptBox["\[Omega]", 
             RowBox[{"11", "/", "3"}]]}], 
           RowBox[{"63", " ", 
            SuperscriptBox["3", 
             RowBox[{"2", "/", "3"}]]}]]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["4", "3"], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.98384686853137*^9, 3.983846870716504*^9}, {
   3.983846903491791*^9, 3.983846904999942*^9}, {3.9861817975003233`*^9, 
   3.986181817486395*^9}, {3.986181927088099*^9, 3.986182010470984*^9}, {
   3.986182076148261*^9, 3.986182106867939*^9}, {3.98618250826657*^9, 
   3.986182509432599*^9}, 3.9872082414568043`*^9, {3.987208299521549*^9, 
   3.9872083627355423`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"35a5cb9d-cd29-47cb-ae8a-ae55c3f19d63"]
}, Closed]],

Cell[CellGroupData[{

Cell["W(t)", "Section",
 CellChangeTimes->{{3.987208456075083*^9, 
  3.987208457554708*^9}},ExpressionUUID->"be20a742-6e6b-4d05-a55a-\
4c815068420c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2", "=", 
   RowBox[{"\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["M", 
        RowBox[{"5", "/", "3"}]], 
       RowBox[{
        SuperscriptBox["6", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"2", "/", "3"}]]}]], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["M", 
            RowBox[{"7", "/", "3"}]]}], 
          RowBox[{"7", " ", 
           SuperscriptBox["6", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"4", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["2", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"7", "/", "3"}]], " ", "\[Nu]"}], 
          RowBox[{"21", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"4", "/", "3"}]]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"58244", " ", 
            SuperscriptBox["M", "4"], " ", "\[Nu]"}], 
           RowBox[{"15309", " ", 
            SuperscriptBox["t", "3"]}]]}], "+", 
         FractionBox[
          RowBox[{"380", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["\[Nu]", "2"]}], 
          RowBox[{"567", " ", 
           SuperscriptBox["t", "3"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["M", 
           RowBox[{"8", "/", "3"}]], 
          RowBox[{"9", " ", 
           SuperscriptBox["6", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"5", "/", "3"}]]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"8", "/", "3"}]], " ", "\[Pi]"}], 
          RowBox[{"9", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "6"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"5", "/", "3"}]]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"8", "/", "3"}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"2", " ", "r0"}], 
              RowBox[{"3", " ", 
               SqrtBox["3"], " ", "t"}]], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", 
            SuperscriptBox["3", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"5", "/", "3"}]]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"44", " ", 
           SuperscriptBox["2", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]]}], 
          RowBox[{"9", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"22", " ", 
           SuperscriptBox["2", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]], " ", "\[Pi]"}], 
          RowBox[{"21", " ", 
           SuperscriptBox["3", 
            RowBox[{"5", "/", "6"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"1658", " ", 
           SuperscriptBox["2", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
          RowBox[{"1323", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]], "+", 
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["2", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]], " ", "\[Pi]", " ", "\[Nu]"}], 
          RowBox[{"63", " ", 
           SuperscriptBox["3", 
            RowBox[{"5", "/", "6"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"44", " ", 
              SuperscriptBox["2", 
               RowBox[{"2", "/", "3"}]], " ", 
              SuperscriptBox["M", 
               RowBox[{"10", "/", "3"}]]}], 
             RowBox[{"21", " ", 
              SuperscriptBox["3", 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["t", 
               RowBox[{"7", "/", "3"}]]}]], "-", 
            FractionBox[
             RowBox[{"32", " ", 
              SuperscriptBox["2", 
               RowBox[{"2", "/", "3"}]], " ", 
              SuperscriptBox["M", 
               RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
             RowBox[{"63", " ", 
              SuperscriptBox["3", 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["t", 
               RowBox[{"7", "/", "3"}]]}]]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", "r0"}], 
            RowBox[{"3", " ", 
             SqrtBox["3"], " ", "t"}]], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"13681408", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["M", 
               RowBox[{"11", "/", "3"}]]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"654885", " ", 
              SuperscriptBox["3", 
               RowBox[{"2", "/", "3"}]], " ", 
              SuperscriptBox["t", 
               RowBox[{"8", "/", "3"}]]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"167", " ", 
            SuperscriptBox["M", 
             RowBox[{"11", "/", "3"}]], " ", "\[Pi]"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"189", " ", 
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["3", 
             RowBox[{"1", "/", "6"}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"8", "/", "3"}]]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", 
           SuperscriptBox["\[Pi]", "2"]}], 
          RowBox[{"9", " ", 
           SuperscriptBox["6", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "+", 
         FractionBox[
          RowBox[{"28450", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
          RowBox[{"2079", " ", 
           SuperscriptBox["3", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"205", " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Nu]"}], 
          RowBox[{"216", " ", 
           SuperscriptBox["6", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"3085", " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", 
           SuperscriptBox["\[Nu]", "2"]}], 
          RowBox[{"2079", " ", 
           SuperscriptBox["6", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"470", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", 
           SuperscriptBox["\[Nu]", "3"]}], 
          RowBox[{"18711", " ", 
           SuperscriptBox["3", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"214", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"11", "/", "3"}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"2", " ", "b0"}], 
              RowBox[{"3", " ", 
               SqrtBox["3"], " ", "t"}]], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"189", " ", 
            SuperscriptBox["3", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"8", "/", "3"}]]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"41", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["M", 
               RowBox[{"11", "/", "3"}]]}], 
             RowBox[{"27", " ", 
              SuperscriptBox["3", 
               RowBox[{"2", "/", "3"}]], " ", 
              SuperscriptBox["t", 
               RowBox[{"8", "/", "3"}]]}]], "+", 
            FractionBox[
             RowBox[{"10", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["M", 
               RowBox[{"11", "/", "3"}]], " ", "\[Pi]"}], 
             RowBox[{"27", " ", 
              SuperscriptBox["3", 
               RowBox[{"1", "/", "6"}]], " ", 
              SuperscriptBox["t", 
               RowBox[{"8", "/", "3"}]]}]]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", "r0"}], 
            RowBox[{"3", " ", 
             SqrtBox["3"], " ", "t"}]], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"10", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"11", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"2", " ", "r0"}], 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", "t"}]], "]"}], "2"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", " ", 
            SuperscriptBox["3", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"8", "/", "3"}]]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"214", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"11", "/", "3"}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SuperscriptBox["3", 
                RowBox[{"2", "/", "3"}]], " ", 
               SuperscriptBox["M", 
                RowBox[{"1", "/", "3"}]], " ", 
               SuperscriptBox["t", 
                RowBox[{"2", "/", "3"}]]}], 
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{"1", "/", "3"}]], " ", "r0"}]], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"189", " ", 
            SuperscriptBox["3", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"8", "/", "3"}]]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"10", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["M", 
             RowBox[{"11", "/", "3"}]], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              FractionBox["8", "3"]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", " ", 
            SuperscriptBox["3", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"8", "/", "3"}]]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.983605483296688*^9, 3.983605489296081*^9}, {
  3.983609933761601*^9, 3.9836099368085403`*^9}, {3.9864560533434963`*^9, 
  3.986456098314361*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"d70ee7a5-451e-4576-92e5-86d6a33adb64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U3", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "\[Nu]"}]}]], " ", "\[Nu]", " ", 
    RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"85", " ", 
            SuperscriptBox["M", 
             RowBox[{"8", "/", "3"}]]}], 
           RowBox[{"27", " ", 
            SuperscriptBox["6", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"5", "/", "3"}]]}]]}], "+", 
         FractionBox[
          RowBox[{"10", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"8", "/", "3"}]], " ", "\[Nu]"}], 
          RowBox[{"27", " ", 
           SuperscriptBox["3", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"5", "/", "3"}]]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"211", " ", 
            SuperscriptBox["M", 
             RowBox[{"10", "/", "3"}]]}], 
           RowBox[{"27", " ", 
            SuperscriptBox["6", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"7", "/", "3"}]]}]]}], "+", 
         FractionBox[
          RowBox[{"107", " ", 
           SuperscriptBox["2", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
          RowBox[{"81", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"10", " ", 
           SuperscriptBox["2", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]], " ", 
           SuperscriptBox["\[Nu]", "2"]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"85", " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]]}], 
          RowBox[{"486", " ", 
           SuperscriptBox["6", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"425", " ", 
            SuperscriptBox["M", 
             RowBox[{"11", "/", "3"}]], " ", "\[Pi]"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"243", " ", 
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["3", 
             RowBox[{"1", "/", "6"}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"8", "/", "3"}]]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"734", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
          RowBox[{"1701", " ", 
           SuperscriptBox["3", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "+", 
         FractionBox[
          RowBox[{"50", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", "\[Pi]", " ", "\[Nu]"}], 
          RowBox[{"243", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "6"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"425", " ", 
                 SuperscriptBox["2", 
                  RowBox[{"1", "/", "3"}]], " ", 
                 SuperscriptBox["M", 
                  RowBox[{"11", "/", "3"}]]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"81", " ", 
                 SuperscriptBox["3", 
                  RowBox[{"2", "/", "3"}]], " ", 
                 SuperscriptBox["t", 
                  RowBox[{"8", "/", "3"}]]}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"100", " ", 
               SuperscriptBox["2", 
                RowBox[{"1", "/", "3"}]], " ", 
               SuperscriptBox["M", 
                RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"81", " ", 
               SuperscriptBox["3", 
                RowBox[{"2", "/", "3"}]], " ", 
               SuperscriptBox["t", 
                RowBox[{"8", "/", "3"}]]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", "r0"}], 
            RowBox[{"3", " ", 
             SqrtBox["3"], " ", "t"}]], "]"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.98360994551193*^9, 3.98360994737197*^9}, {
   3.98360997764825*^9, 3.9836099891060658`*^9}, 3.983610213989423*^9, {
   3.986456057302972*^9, 3.9864560749866047`*^9}, 3.986456105924205*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"1313105d-0ecd-4e08-87f8-378dbb89851d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U4", "=", 
   RowBox[{"\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["M", 
         RowBox[{"7", "/", "3"}]]}], 
       RowBox[{"504", " ", 
        SuperscriptBox["6", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"4", "/", "3"}]]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["M", 
         RowBox[{"7", "/", "3"}]], " ", "\[Nu]"}], 
       RowBox[{"168", " ", 
        SuperscriptBox["6", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"4", "/", "3"}]]}]], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3169", " ", 
            SuperscriptBox["M", "4"], " ", "\[Nu]"}], 
           RowBox[{"112266", " ", 
            SuperscriptBox["t", "3"]}]]}], "+", 
         FractionBox[
          RowBox[{"199", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["\[Nu]", "2"]}], 
          RowBox[{"8019", " ", 
           SuperscriptBox["t", "3"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7907", " ", 
            SuperscriptBox["M", 
             RowBox[{"11", "/", "3"}]]}], 
           RowBox[{"12936", " ", 
            SuperscriptBox["6", 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"8", "/", "3"}]]}]]}], "+", 
         FractionBox[
          RowBox[{"68899", " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
          RowBox[{"33264", " ", 
           SuperscriptBox["6", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"475", " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", 
           SuperscriptBox["\[Nu]", "2"]}], 
          RowBox[{"693", " ", 
           SuperscriptBox["6", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", 
           SuperscriptBox["\[Nu]", "3"]}], 
          RowBox[{"77", " ", 
           SuperscriptBox["6", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]]}], 
          RowBox[{"324", " ", 
           SuperscriptBox["6", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]], " ", "\[Pi]"}], 
          RowBox[{"378", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"5", "/", "6"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"89", " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
          RowBox[{"882", " ", 
           SuperscriptBox["6", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]], " ", "\[Pi]", " ", "\[Nu]"}], 
          RowBox[{"126", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"5", "/", "6"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"5", " ", 
              SuperscriptBox["M", 
               RowBox[{"10", "/", "3"}]]}], 
             RowBox[{"189", " ", 
              SuperscriptBox["6", 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["t", 
               RowBox[{"7", "/", "3"}]]}]], "-", 
            FractionBox[
             RowBox[{"5", " ", 
              SuperscriptBox["M", 
               RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
             RowBox[{"63", " ", 
              SuperscriptBox["6", 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["t", 
               RowBox[{"7", "/", "3"}]]}]]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", "r0"}], 
            RowBox[{"3", " ", 
             SqrtBox["3"], " ", "t"}]], "]"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"7", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"14", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9836100405520363`*^9, 3.983610057996509*^9}, {
   3.986456059804171*^9, 3.986456076280291*^9}, 3.986456116598462*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"6d9769a0-e76b-4a23-b2f7-210e97ff8060"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U5", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "\[Nu]"}]}]], " ", "\[Nu]", " ", 
    RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["M", 
          RowBox[{"8", "/", "3"}]]}], 
        RowBox[{"216", " ", 
         SuperscriptBox["6", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"5", "/", "3"}]]}]]}], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["M", 
         RowBox[{"8", "/", "3"}]], " ", "\[Nu]"}], 
       RowBox[{"108", " ", 
        SuperscriptBox["6", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"5", "/", "3"}]]}]], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"25", " ", 
            SuperscriptBox["M", 
             RowBox[{"10", "/", "3"}]]}], 
           RowBox[{"162", " ", 
            SuperscriptBox["6", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"7", "/", "3"}]]}]]}], "+", 
         FractionBox[
          RowBox[{"125", " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
          RowBox[{"324", " ", 
           SuperscriptBox["6", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"25", " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]], " ", 
           SuperscriptBox["\[Nu]", "2"]}], 
          RowBox[{"162", " ", 
           SuperscriptBox["6", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]]}], 
          RowBox[{"243", " ", 
           SuperscriptBox["3", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"35", " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", "\[Pi]"}], 
          RowBox[{"1944", " ", 
           SuperscriptBox["2", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "6"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "-", 
         FractionBox[
          RowBox[{"5641", " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
          RowBox[{"13608", " ", 
           SuperscriptBox["6", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "+", 
         FractionBox[
          RowBox[{"35", " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]], " ", "\[Pi]", " ", "\[Nu]"}], 
          RowBox[{"972", " ", 
           SuperscriptBox["2", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "6"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"35", " ", 
               SuperscriptBox["M", 
                RowBox[{"11", "/", "3"}]]}], 
              RowBox[{"324", " ", 
               SuperscriptBox["6", 
                RowBox[{"2", "/", "3"}]], " ", 
               SuperscriptBox["t", 
                RowBox[{"8", "/", "3"}]]}]]}], "+", 
            FractionBox[
             RowBox[{"35", " ", 
              SuperscriptBox["M", 
               RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
             RowBox[{"162", " ", 
              SuperscriptBox["6", 
               RowBox[{"2", "/", "3"}]], " ", 
              SuperscriptBox["t", 
               RowBox[{"8", "/", "3"}]]}]]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", "r0"}], 
            RowBox[{"3", " ", 
             SqrtBox["3"], " ", "t"}]], "]"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.983610106209744*^9, 3.983610139074696*^9}, {
   3.986456061992716*^9, 3.986456077605554*^9}, 3.986456123215567*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"26091ed9-4b66-41ce-a686-1eafd5451417"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U6", "=", 
   RowBox[{
    SuperscriptBox["\[Eta]", "2"], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"175", " ", 
         SuperscriptBox["M", 
          RowBox[{"11", "/", "3"}]]}], 
        RowBox[{"20736", " ", 
         SuperscriptBox["6", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"8", "/", "3"}]]}]]}], "+", 
      FractionBox[
       RowBox[{"175", " ", 
        SuperscriptBox["M", 
         RowBox[{"11", "/", "3"}]]}], 
       RowBox[{"114048", " ", 
        SuperscriptBox["6", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"8", "/", "3"}]], " ", "\[Nu]"}]], "+", 
      FractionBox[
       RowBox[{"875", " ", 
        SuperscriptBox["M", 
         RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
       RowBox[{"76032", " ", 
        SuperscriptBox["6", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"8", "/", "3"}]]}]], "-", 
      FractionBox[
       RowBox[{"875", " ", 
        SuperscriptBox["M", 
         RowBox[{"11", "/", "3"}]], " ", 
        SuperscriptBox["\[Nu]", "2"]}], 
       RowBox[{"228096", " ", 
        SuperscriptBox["6", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"8", "/", "3"}]]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "73"}], "+", 
      RowBox[{"108", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"99", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
      RowBox[{"528", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
      RowBox[{"264", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.983610140402309*^9, 3.983610185358992*^9}, {
   3.986456064332778*^9, 3.9864560815375566`*^9}, 3.986456130421224*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"cc878bb3-19c0-409a-b7e9-6cb1e709d1ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U7", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "\[Nu]"}]}]], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["M", 
        RowBox[{"10", "/", "3"}]], 
       RowBox[{"67392", " ", 
        SuperscriptBox["6", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"7", "/", "3"}]]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", 
         RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
       RowBox[{"16848", " ", 
        SuperscriptBox["6", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"7", "/", "3"}]]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", 
         RowBox[{"10", "/", "3"}]], " ", 
        SuperscriptBox["\[Nu]", "2"]}], 
       RowBox[{"22464", " ", 
        SuperscriptBox["6", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"7", "/", "3"}]]}]]}], ")"}], " ", 
    RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"487", "+", 
      RowBox[{"44", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"429", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"176", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"13", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
      RowBox[{"1144", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9836101869851627`*^9, 3.9836101966800337`*^9}, {
   3.986456066121776*^9, 3.9864560833975267`*^9}, 3.9864561488140574`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"37b168ac-0daf-4632-b1b7-0c6eeebd3c33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U8", "=", 
   RowBox[{"\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["M", 
          RowBox[{"11", "/", "3"}]]}], 
        RowBox[{"1824768", " ", 
         SuperscriptBox["6", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox["t", 
          RowBox[{"8", "/", "3"}]]}]]}], "+", 
      FractionBox[
       RowBox[{"35", " ", 
        SuperscriptBox["M", 
         RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
       RowBox[{"1824768", " ", 
        SuperscriptBox["6", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"8", "/", "3"}]]}]], "-", 
      FractionBox[
       RowBox[{"35", " ", 
        SuperscriptBox["M", 
         RowBox[{"11", "/", "3"}]], " ", 
        SuperscriptBox["\[Nu]", "2"]}], 
       RowBox[{"912384", " ", 
        SuperscriptBox["6", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"8", "/", "3"}]]}]], "+", 
      FractionBox[
       RowBox[{"35", " ", 
        SuperscriptBox["M", 
         RowBox[{"11", "/", "3"}]], " ", 
        SuperscriptBox["\[Nu]", "3"]}], 
       RowBox[{"1824768", " ", 
        SuperscriptBox["6", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"8", "/", "3"}]]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "566"}], "+", 
      RowBox[{"1221", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"858", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"715", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"22", " ", 
       RowBox[{"(", 
        RowBox[{"137", "+", 
         RowBox[{"52", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
         RowBox[{"195", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
      RowBox[{"2288", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "-", 
      RowBox[{"2288", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"6", " ", "\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.986456068779005*^9, 3.986456084959034*^9}, 
   3.9864561553001738`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"5d722690-544e-4288-818a-0dd72048c1ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W", "=", 
  RowBox[{"U2", "+", 
   RowBox[{"\[Eta]", " ", "U3"}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "2"], "U4"}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "3"], "U5"}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "4"], "U6"}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "5"], "U7"}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "6"], "U8"}]}]}]], "Input",
 CellChangeTimes->{{3.9872085453603992`*^9, 3.987208562894116*^9}, {
  3.987208622772822*^9, 3.987208660131543*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"314fb88a-0107-451e-8dec-9f7d5cd33116"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Nu]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["M", 
       RowBox[{"5", "/", "3"}]], 
      RowBox[{
       SuperscriptBox["6", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"2", "/", "3"}]]}]], "+", 
     RowBox[{
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["M", 
           RowBox[{"7", "/", "3"}]]}], 
         RowBox[{"7", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"4", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"7", "/", "3"}]], " ", "\[Nu]"}], 
         RowBox[{"21", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"4", "/", "3"}]]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Eta]", "7"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"58244", " ", 
           SuperscriptBox["M", "4"], " ", "\[Nu]"}], 
          RowBox[{"15309", " ", 
           SuperscriptBox["t", "3"]}]]}], "+", 
        FractionBox[
         RowBox[{"380", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["\[Nu]", "2"]}], 
         RowBox[{"567", " ", 
          SuperscriptBox["t", "3"]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Eta]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["M", 
          RowBox[{"8", "/", "3"}]], 
         RowBox[{"9", " ", 
          SuperscriptBox["6", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"5", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"8", "/", "3"}]], " ", "\[Pi]"}], 
         RowBox[{"9", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "6"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"5", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"8", "/", "3"}]], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", "r0"}], 
            RowBox[{"3", " ", 
             SqrtBox["3"], " ", "t"}]], "]"}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["3", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"5", "/", "3"}]]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Eta]", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"44", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"10", "/", "3"}]]}], 
         RowBox[{"9", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"7", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"22", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"10", "/", "3"}]], " ", "\[Pi]"}], 
         RowBox[{"21", " ", 
          SuperscriptBox["3", 
           RowBox[{"5", "/", "6"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"7", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"1658", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
         RowBox[{"1323", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"7", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"10", "/", "3"}]], " ", "\[Pi]", " ", "\[Nu]"}], 
         RowBox[{"63", " ", 
          SuperscriptBox["3", 
           RowBox[{"5", "/", "6"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"7", "/", "3"}]]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"44", " ", 
             SuperscriptBox["2", 
              RowBox[{"2", "/", "3"}]], " ", 
             SuperscriptBox["M", 
              RowBox[{"10", "/", "3"}]]}], 
            RowBox[{"21", " ", 
             SuperscriptBox["3", 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"7", "/", "3"}]]}]], "-", 
           FractionBox[
            RowBox[{"32", " ", 
             SuperscriptBox["2", 
              RowBox[{"2", "/", "3"}]], " ", 
             SuperscriptBox["M", 
              RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
            RowBox[{"63", " ", 
             SuperscriptBox["3", 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"7", "/", "3"}]]}]]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "r0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Eta]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"13681408", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]]}], 
          RowBox[{"654885", " ", 
           SuperscriptBox["3", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]]}], "+", 
        FractionBox[
         RowBox[{"167", " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", "\[Pi]"}], 
         RowBox[{"189", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "6"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", 
          SuperscriptBox["\[Pi]", "2"]}], 
         RowBox[{"9", " ", 
          SuperscriptBox["6", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"28450", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
         RowBox[{"2079", " ", 
          SuperscriptBox["3", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"205", " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Nu]"}], 
         RowBox[{"216", " ", 
          SuperscriptBox["6", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"3085", " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", 
          SuperscriptBox["\[Nu]", "2"]}], 
         RowBox[{"2079", " ", 
          SuperscriptBox["6", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"470", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", 
          SuperscriptBox["\[Nu]", "3"]}], 
         RowBox[{"18711", " ", 
          SuperscriptBox["3", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"214", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", "b0"}], 
            RowBox[{"3", " ", 
             SqrtBox["3"], " ", "t"}]], "]"}]}], 
         RowBox[{"189", " ", 
          SuperscriptBox["3", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"41", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["M", 
              RowBox[{"11", "/", "3"}]]}], 
            RowBox[{"27", " ", 
             SuperscriptBox["3", 
              RowBox[{"2", "/", "3"}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"8", "/", "3"}]]}]], "+", 
           FractionBox[
            RowBox[{"10", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["M", 
              RowBox[{"11", "/", "3"}]], " ", "\[Pi]"}], 
            RowBox[{"27", " ", 
             SuperscriptBox["3", 
              RowBox[{"1", "/", "6"}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"8", "/", "3"}]]}]]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "r0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}], "+", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"2", " ", "r0"}], 
             RowBox[{"3", " ", 
              SqrtBox["3"], " ", "t"}]], "]"}], "2"]}], 
         RowBox[{"9", " ", 
          SuperscriptBox["3", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"214", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{
             SuperscriptBox["3", 
              RowBox[{"2", "/", "3"}]], " ", 
             SuperscriptBox["M", 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"2", "/", "3"}]]}], 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", "r0"}]], "]"}]}], 
         RowBox[{"189", " ", 
          SuperscriptBox["3", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            FractionBox["8", "3"]}], "]"}]}], 
         RowBox[{"9", " ", 
          SuperscriptBox["3", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], "+", 
  RowBox[{"\[Eta]", " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "\[Nu]"}]}]], " ", "\[Nu]", " ", 
   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"85", " ", 
           SuperscriptBox["M", 
            RowBox[{"8", "/", "3"}]]}], 
          RowBox[{"27", " ", 
           SuperscriptBox["6", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"5", "/", "3"}]]}]]}], "+", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"8", "/", "3"}]], " ", "\[Nu]"}], 
         RowBox[{"27", " ", 
          SuperscriptBox["3", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"5", "/", "3"}]]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Eta]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"211", " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]]}], 
          RowBox[{"27", " ", 
           SuperscriptBox["6", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]]}], "+", 
        FractionBox[
         RowBox[{"107", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
         RowBox[{"81", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"7", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"10", "/", "3"}]], " ", 
          SuperscriptBox["\[Nu]", "2"]}], 
         RowBox[{"81", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"7", "/", "3"}]]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Eta]", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"85", " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]]}], 
         RowBox[{"486", " ", 
          SuperscriptBox["6", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"425", " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", "\[Pi]"}], 
         RowBox[{"243", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "6"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"734", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
         RowBox[{"1701", " ", 
          SuperscriptBox["3", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"50", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", "\[Pi]", " ", "\[Nu]"}], 
         RowBox[{"243", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "6"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"425", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", 
              SuperscriptBox["M", 
               RowBox[{"11", "/", "3"}]]}], 
             RowBox[{"81", " ", 
              SuperscriptBox["3", 
               RowBox[{"2", "/", "3"}]], " ", 
              SuperscriptBox["t", 
               RowBox[{"8", "/", "3"}]]}]]}], "+", 
           FractionBox[
            RowBox[{"100", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["M", 
              RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
            RowBox[{"81", " ", 
             SuperscriptBox["3", 
              RowBox[{"2", "/", "3"}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"8", "/", "3"}]]}]]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "r0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "2"], " ", "\[Nu]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["M", 
        RowBox[{"7", "/", "3"}]]}], 
      RowBox[{"504", " ", 
       SuperscriptBox["6", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"4", "/", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["M", 
        RowBox[{"7", "/", "3"}]], " ", "\[Nu]"}], 
      RowBox[{"168", " ", 
       SuperscriptBox["6", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"4", "/", "3"}]]}]], "+", 
     RowBox[{
      SuperscriptBox["\[Eta]", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3169", " ", 
           SuperscriptBox["M", "4"], " ", "\[Nu]"}], 
          RowBox[{"112266", " ", 
           SuperscriptBox["t", "3"]}]]}], "+", 
        FractionBox[
         RowBox[{"199", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["\[Nu]", "2"]}], 
         RowBox[{"8019", " ", 
          SuperscriptBox["t", "3"]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Eta]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7907", " ", 
           SuperscriptBox["M", 
            RowBox[{"11", "/", "3"}]]}], 
          RowBox[{"12936", " ", 
           SuperscriptBox["6", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"8", "/", "3"}]]}]]}], "+", 
        FractionBox[
         RowBox[{"68899", " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
         RowBox[{"33264", " ", 
          SuperscriptBox["6", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"475", " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", 
          SuperscriptBox["\[Nu]", "2"]}], 
         RowBox[{"693", " ", 
          SuperscriptBox["6", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", 
          SuperscriptBox["\[Nu]", "3"]}], 
         RowBox[{"77", " ", 
          SuperscriptBox["6", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Eta]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["M", 
           RowBox[{"10", "/", "3"}]]}], 
         RowBox[{"324", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"7", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["M", 
           RowBox[{"10", "/", "3"}]], " ", "\[Pi]"}], 
         RowBox[{"378", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"5", "/", "6"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"7", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"89", " ", 
          SuperscriptBox["M", 
           RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
         RowBox[{"882", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"7", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["M", 
           RowBox[{"10", "/", "3"}]], " ", "\[Pi]", " ", "\[Nu]"}], 
         RowBox[{"126", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"5", "/", "6"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"7", "/", "3"}]]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox["M", 
              RowBox[{"10", "/", "3"}]]}], 
            RowBox[{"189", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"7", "/", "3"}]]}]], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox["M", 
              RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
            RowBox[{"63", " ", 
             SuperscriptBox["6", 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"7", "/", "3"}]]}]]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "r0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
     RowBox[{"14", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "3"], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "\[Nu]"}]}]], " ", "\[Nu]", " ", 
   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["M", 
         RowBox[{"8", "/", "3"}]]}], 
       RowBox[{"216", " ", 
        SuperscriptBox["6", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"5", "/", "3"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["M", 
        RowBox[{"8", "/", "3"}]], " ", "\[Nu]"}], 
      RowBox[{"108", " ", 
       SuperscriptBox["6", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"5", "/", "3"}]]}]], "+", 
     RowBox[{
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"25", " ", 
           SuperscriptBox["M", 
            RowBox[{"10", "/", "3"}]]}], 
          RowBox[{"162", " ", 
           SuperscriptBox["6", 
            RowBox[{"1", "/", "3"}]], " ", 
           SuperscriptBox["t", 
            RowBox[{"7", "/", "3"}]]}]]}], "+", 
        FractionBox[
         RowBox[{"125", " ", 
          SuperscriptBox["M", 
           RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
         RowBox[{"324", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"7", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"25", " ", 
          SuperscriptBox["M", 
           RowBox[{"10", "/", "3"}]], " ", 
          SuperscriptBox["\[Nu]", "2"]}], 
         RowBox[{"162", " ", 
          SuperscriptBox["6", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"7", "/", "3"}]]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Eta]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]]}], 
         RowBox[{"243", " ", 
          SuperscriptBox["3", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"35", " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", "\[Pi]"}], 
         RowBox[{"1944", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "6"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"5641", " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
         RowBox[{"13608", " ", 
          SuperscriptBox["6", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"35", " ", 
          SuperscriptBox["M", 
           RowBox[{"11", "/", "3"}]], " ", "\[Pi]", " ", "\[Nu]"}], 
         RowBox[{"972", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "6"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"8", "/", "3"}]]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"35", " ", 
              SuperscriptBox["M", 
               RowBox[{"11", "/", "3"}]]}], 
             RowBox[{"324", " ", 
              SuperscriptBox["6", 
               RowBox[{"2", "/", "3"}]], " ", 
              SuperscriptBox["t", 
               RowBox[{"8", "/", "3"}]]}]]}], "+", 
           FractionBox[
            RowBox[{"35", " ", 
             SuperscriptBox["M", 
              RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
            RowBox[{"162", " ", 
             SuperscriptBox["6", 
              RowBox[{"2", "/", "3"}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"8", "/", "3"}]]}]]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", "r0"}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "t"}]], "]"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "6"], " ", "\[Nu]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"175", " ", 
        SuperscriptBox["M", 
         RowBox[{"11", "/", "3"}]]}], 
       RowBox[{"20736", " ", 
        SuperscriptBox["6", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"8", "/", "3"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"175", " ", 
       SuperscriptBox["M", 
        RowBox[{"11", "/", "3"}]]}], 
      RowBox[{"114048", " ", 
       SuperscriptBox["6", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"8", "/", "3"}]], " ", "\[Nu]"}]], "+", 
     FractionBox[
      RowBox[{"875", " ", 
       SuperscriptBox["M", 
        RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
      RowBox[{"76032", " ", 
       SuperscriptBox["6", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"8", "/", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{"875", " ", 
       SuperscriptBox["M", 
        RowBox[{"11", "/", "3"}]], " ", 
       SuperscriptBox["\[Nu]", "2"]}], 
      RowBox[{"228096", " ", 
       SuperscriptBox["6", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"8", "/", "3"}]]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "73"}], "+", 
     RowBox[{"108", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
     RowBox[{"99", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
     RowBox[{"48", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
     RowBox[{"528", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
     RowBox[{"264", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"4", " ", "\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "5"], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "\[Nu]"}]}]], " ", "\[Nu]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["M", 
       RowBox[{"10", "/", "3"}]], 
      RowBox[{"67392", " ", 
       SuperscriptBox["6", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"7", "/", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", 
        RowBox[{"10", "/", "3"}]], " ", "\[Nu]"}], 
      RowBox[{"16848", " ", 
       SuperscriptBox["6", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"7", "/", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", 
        RowBox[{"10", "/", "3"}]], " ", 
       SuperscriptBox["\[Nu]", "2"]}], 
      RowBox[{"22464", " ", 
       SuperscriptBox["6", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"7", "/", "3"}]]}]]}], ")"}], " ", 
   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"487", "+", 
     RowBox[{"44", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
     RowBox[{"429", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "-", 
     RowBox[{"176", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
     RowBox[{"1144", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"4", " ", "\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "6"], " ", "\[Nu]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["M", 
         RowBox[{"11", "/", "3"}]]}], 
       RowBox[{"1824768", " ", 
        SuperscriptBox["6", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"8", "/", "3"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"35", " ", 
       SuperscriptBox["M", 
        RowBox[{"11", "/", "3"}]], " ", "\[Nu]"}], 
      RowBox[{"1824768", " ", 
       SuperscriptBox["6", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"8", "/", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{"35", " ", 
       SuperscriptBox["M", 
        RowBox[{"11", "/", "3"}]], " ", 
       SuperscriptBox["\[Nu]", "2"]}], 
      RowBox[{"912384", " ", 
       SuperscriptBox["6", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"8", "/", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{"35", " ", 
       SuperscriptBox["M", 
        RowBox[{"11", "/", "3"}]], " ", 
       SuperscriptBox["\[Nu]", "3"]}], 
      RowBox[{"1824768", " ", 
       SuperscriptBox["6", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"8", "/", "3"}]]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "566"}], "+", 
     RowBox[{"1221", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
     RowBox[{"858", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
     RowBox[{"715", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
     RowBox[{"22", " ", 
      RowBox[{"(", 
       RowBox[{"137", "+", 
        RowBox[{"52", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
        RowBox[{"195", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
     RowBox[{"2288", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"4", " ", "\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "-", 
     RowBox[{"2288", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"6", " ", "\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.987208640327154*^9, 3.9872086605642242`*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"393d15e2-b361-4684-8e96-6a45be181eac"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Digitized curve data points  ", "Section",
 CellChangeTimes->{{3.9872086805020227`*^9, 3.98720869120068*^9}, {
  3.987208746959413*^9, 3.987208747155805*^9}, {3.9872221891540327`*^9, 
  3.987222205056718*^9}},ExpressionUUID->"ee438233-13df-4af0-8dc5-\
569a24a9d65f"],

Cell[CellGroupData[{

Cell["\<\
The points were obtained by digitizing, with WebPlotDigitizer, the curve \
corresponding to J/M\[Mu]=0 in Fig. 2 of \[OpenCurlyDoubleQuote]Black Holes \
and Gravitational Waves. II. Trajectories Plunging into a Nonrotating Hole\
\[CloseCurlyDoubleQuote] by Steven L. Detweiler and Eugene Szedenits Jr., The \
Astrophysical Journal, 231:211\[Dash]218 (1 July 1979).\
\>", "Subsection",
 CellChangeTimes->{{3.987222211159704*^9, 3.9872223425843573`*^9}, {
  3.987222392554212*^9, 
  3.9872223957403812`*^9}},ExpressionUUID->"20ef4939-a63d-423d-93c2-\
6e2ecaa3400a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.987222184387808*^9, 
  3.9872221861053047`*^9}},ExpressionUUID->"308fe5c3-24bc-4160-9ff9-\
40c4c5b0e233"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pointsdEd\[Omega]num", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.028846153846153855`", ",", "0.003029853624816031`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.032051282051282104`", ",", "0.0033127896531774358`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.03525641025641024`", ",", "0.003703898932111993`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.03846153846153849`", ",", "0.004141182729830735`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.04326923076923078`", ",", "0.004527897713254495`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.046474358974358976`", ",", "0.00506246313850624`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.05128205128205132`", ",", "0.00553520980930356`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.05448717948717946`", ",", "0.006052102858777702`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.059294871794871806`", ",", "0.00661726479665885`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0641025641025641`", ",", "0.007235203103924792`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.06891025641025644`", ",", "0.007736239155466172`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.07211538461538464`", ",", "0.008271971831461397`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.07692307692307693`", ",", "0.008844803864697444`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08173076923076922`", ",", "0.009457304376621152`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08814102564102566`", ",", "0.010112220399713432`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.09294871794871795`", ",", "0.011056527231692415`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.09943828907978652`", ",", "0.011851580548617452`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10852897631133668`", ",", "0.013055048165940055`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11761966354288689`", ",", "0.014229794412662576`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12671035077443704`", ",", "0.015239896164340553`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13580103800598725`", ",", "0.01635042579096056`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1448917252375374`", ",", "0.017511060530520334`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15398241246908756`", ",", "0.018688243266372747`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16307309970063777`", ",", "0.019874543185624843`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17216378693218792`", ",", "0.021099013755395944`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18125447416373808`", ",", "0.022281074250184583`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1903451613952883`", ",", "0.02357077015667603`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19943584862683844`", ",", "0.02480392392514035`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2085265358583886`", ",", "0.026055735197971663`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2176172230899388`", ",", "0.027226714896715534`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22670791032148896`", ",", "0.028400336055842884`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23579859755303917`", ",", "0.029262132940798446`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24488928478458932`", ",", "0.03036289550433005`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2539799720161395`", ",", "0.03150506578833525`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2630706592476897`", ",", "0.03263276851745558`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.27216134647923984`", ",", "0.033682172580893316`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.28125203371079`", ",", "0.0348265095335901`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.29034272094234015`", ",", "0.035757331172769066`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2994334081738904`", ",", "0.03613658894545705`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.30852409540544057`", ",", "0.036455708082765055`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3176147826369907`", ",", "0.03613658894545705`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3267054698685409`", ",", "0.035382053755237494`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33579615710009103`", ",", "0.03421946261082864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3448868443316412`", ",", "0.03246107446032139`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.35397753156319145`", ",", "0.030416333502209524`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3630682187947416`", ",", "0.027856274783119913`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.37215890602629176`", ",", "0.025067005106907483`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3812495932578419`", ",", "0.0222419289666662`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.38958272322009624`", ",", "0.019638311986499762`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.39791585318235057`", ",", "0.017236114125205815`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4062489831446049`", ",", "0.01505345791282232`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41306699856826756`", ",", "0.013368667161684568`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4198850139919301`", ",", "0.011834920129443195`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4267030294155928`", ",", "0.01037812025945391`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.43352104483925546`", ",", "0.009148778137734723`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.440339060262918`", ",", "0.008099166299270997`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4479146329558765`", ",", "0.007104711040973925`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4570053201874267`", ",", "0.006292927707914725`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.46609600741897683`", ",", "0.005652863229796347`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4751866946505271`", ",", "0.005149838680244393`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.48427738188207725`", ",", "0.004749681709185058`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4933680691136274`", ",", "0.004505616390828214`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5024587563451776`", ",", "0.004311836665877852`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5115494435767277`", ",", "0.00415551730624417`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.520640130808278`", ",", "0.00399782899027827`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5297308180398281`", ",", "0.003866467464090134`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5388215052713783`", ",", "0.0037328525086511885`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5479121925029284`", ",", "0.0035848936116322574`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5570028797344786`", ",", "0.0034549285138909774`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5660935669660287`", ",", "0.0033238252555025712`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.575184254197579`", ",", "0.0031530284487232925`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5842749414291292`", ",", "0.0029388730774412316`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5933656286606793`", ",", "0.0027009986041097783`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6024563158922295`", ",", "0.0024520095300625275`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6115470031237796`", ",", "0.0021794947648703577`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.619880133086034`", ",", "0.0018994870195891357`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6274557057789925`", ",", "0.0016700720674339255`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.635031278471951`", ",", "0.0014714669308384058`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6433644084342053`", ",", "0.0012860352972548794`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6516975383964596`", ",", "0.0011208135909490948`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6592731110894181`", ",", "0.000979226224023583`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6676062410516724`", ",", "0.0008627765439334656`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6766969282832226`", ",", "0.0007668881126689499`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6857876155147727`", ",", "0.0006888866064712417`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6948783027463229`", ",", "0.0006264828860943894`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7039689899778732`", ",", "0.0005767882671373129`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7130596772094233`", ",", "0.0005366679775835136`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7221503644409735`", ",", "0.0005028629661069721`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7312410516725236`", ",", "0.0004803901173296193`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7403317389040738`", ",", "0.00046134891713910646`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.7494224261356239`", ",", "0.0004399570089687826`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7585131133671742`", ",", "0.00041515370422035263`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.7676038005987244`", ",", "0.0003883195103380224`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7766944878302745`", ",", "0.0003638590505158243`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7857851750618247`", ",", "0.000337361169554212`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7948758622933748`", ",", "0.0003100549169820319`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.803966549524925`", ",", "0.0002819681750435782`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8122996794871794`", ",", "0.00025427046481312925`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8198752521801379`", ",", "0.00022593153763850334`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8266932676038005`", ",", "0.00020170642197964338`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8327537257581673`", ",", "0.00018007880215876651`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8388141839125339`", ",", "0.00015782901924135963`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8448746420669008`", ",", "0.00013760052566147315`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8509351002212676`", ",", "0.00011964865293951812`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8562380011063385`", ",", "0.00010532737708019353`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8607833447221137`", ",", "0.00009345687804632756`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8653286883378887`", ",", "0.0000829241959335624`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8698740319536639`", ",", "0.00007383777850783928`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8751769328387348`", ",", "0.00006437420181149802`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8804798337238057`", ",", "0.00005671881532051598`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8857827346088766`", ",", "0.00004931906921722717`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8910856354939475`", ",", "0.00004280937779655017`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8956309791097227`", ",", "0.00003758606468262649`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.8994187654562019`", ",", "0.00003302909210882772`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.9047216663412728`", ",", "0.000028568887391046382`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.9092670099570478`", ",", "0.000025083103391357257`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.913812353572823`", ",", "0.00002210021823782347`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9176001399193022`", ",", "0.000019644014169308884`"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9872088602342253`*^9, 3.9872088748020687`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9dc2603d-4820-4620-8aa9-eb64df3ac45c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{"pointsdEd\[Omega]num", ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Omega]\>\"", 
      ",", "\"\<\!\(\*FractionBox[SubscriptBox[\(dE\), \(num\)], \
\(d\[Omega]\)]\)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9872088852526627`*^9, 3.987208934832077*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"2829f2f9-8d95-46a4-acc2-b7118c71e1ab"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.009166666666666668], 
         AbsoluteThickness[2], LineBox[CompressedData["
1:eJw9lAk0FIwWx6dJY8sYs5lkGMvwhdSXJZXc9NJqCX3P9IqMz1Kh5Ut6FVFC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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.009166666666666668], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJw9lAk0FIwWx6dJY8sYs5lkGMvwhdSXJZXc9NJqCX3P9IqMz1Kh5Ut6FVFC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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              0, 0.9176001399193022}, {-11.426696410550889`, \
-3.3116572324378173`}}, "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, -11.426696410550889`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.009166666666666668], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Exp[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
            "Primitives" -> {}, "GCFlag" -> False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLogPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             0, 0.9176001399193022}, {-11.426696410550889`, \
-3.3116572324378173`}}, "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -11.426696410550889`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.009166666666666668], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Exp[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLogPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJw9lAk0FIwWx6dJY8sYs5lkGMvwhdSXJZXc9NJqCX3P9IqMz1Kh5Ut6FVFC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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          0, 0.9176001399193022}, {-11.426696410550889`, \
-3.3116572324378173`}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, -11.426696410550889`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
        "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLogPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Omega]\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*FractionBox[SubscriptBox[\\(dE\\), \\(num\\)], \
\\(d\[Omega]\\)]\\)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, -11.426696410550889`},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{
    0, 0.9176001399193022}, {-11.426696410550889`, -3.3116572324378173`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, 
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     15.954589770191003`, RotateLabel -> 0]}]], "Output",
 CellChangeTimes->{{3.987208896212638*^9, 3.987208935138515*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"b5078d72-a719-4802-8820-530bcd06c97d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{753, 865},
WindowMargins->{{-1, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6bd0062f-e5c6-408e-9e99-5a5d3f9a91d9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 444, 8, 140, "Section",ExpressionUUID->"44997148-5e34-486e-8d76-d34e09a4768a"],
Cell[CellGroupData[{
Cell[1023, 32, 157, 3, 52, "Section",ExpressionUUID->"1fcf8db9-29a9-4d8a-80ea-09eac3d1ceec"],
Cell[1183, 37, 2488, 78, 48, "Input",ExpressionUUID->"17b417dd-fa60-414a-8b29-f1727141e8f3"]
}, Closed]],
Cell[CellGroupData[{
Cell[3708, 120, 324, 5, 52, "Section",ExpressionUUID->"232741b6-76a9-4fff-9ccf-57a3461e94e5"],
Cell[4035, 127, 15619, 453, 401, "Input",ExpressionUUID->"4f318a52-9b12-4a09-8853-79d16def10bf"]
}, Closed]],
Cell[CellGroupData[{
Cell[19691, 585, 158, 3, 52, "Section",ExpressionUUID->"a852c9f4-d709-4e7d-8b19-a89cb77fe8ba"],
Cell[19852, 590, 10483, 289, 300, "Input",ExpressionUUID->"35a5cb9d-cd29-47cb-ae8a-ae55c3f19d63"]
}, Closed]],
Cell[CellGroupData[{
Cell[30372, 884, 149, 3, 52, "Section",ExpressionUUID->"be20a742-6e6b-4d05-a55a-4c815068420c"],
Cell[30524, 889, 13517, 378, 269, "Input",ExpressionUUID->"d70ee7a5-451e-4576-92e5-86d6a33adb64"],
Cell[44044, 1269, 6092, 169, 146, "Input",ExpressionUUID->"1313105d-0ecd-4e08-87f8-378dbb89851d"],
Cell[50139, 1440, 6132, 175, 123, "Input",ExpressionUUID->"6d9769a0-e76b-4a23-b2f7-210e97ff8060"],
Cell[56274, 1617, 5527, 157, 168, "Input",ExpressionUUID->"26091ed9-4b66-41ce-a686-1eafd5451417"],
Cell[61804, 1776, 2871, 82, 71, "Input",ExpressionUUID->"cc878bb3-19c0-409a-b7e9-6cb1e709d1ec"],
Cell[64678, 1860, 2507, 72, 71, "Input",ExpressionUUID->"37b168ac-0daf-4632-b1b7-0c6eeebd3c33"],
Cell[67188, 1934, 3319, 96, 73, "Input",ExpressionUUID->"5d722690-544e-4288-818a-0dd72048c1ce"],
Cell[CellGroupData[{
Cell[70532, 2034, 604, 16, 29, "Input",ExpressionUUID->"314fb88a-0107-451e-8dec-9f7d5cd33116"],
Cell[71139, 2052, 36365, 1070, 718, "Output",ExpressionUUID->"393d15e2-b361-4684-8e96-6a45be181eac"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[107553, 3128, 272, 4, 52, "Section",ExpressionUUID->"ee438233-13df-4af0-8dc5-569a24a9d65f"],
Cell[CellGroupData[{
Cell[107850, 3136, 573, 10, 131, "Subsection",ExpressionUUID->"20ef4939-a63d-423d-93c2-6e2ecaa3400a"],
Cell[108426, 3148, 154, 3, 29, "Input",ExpressionUUID->"308fe5c3-24bc-4160-9ff9-40c4c5b0e233"],
Cell[108583, 3153, 12411, 265, 2419, "Input",ExpressionUUID->"9dc2603d-4820-4620-8aa9-eb64df3ac45c"],
Cell[CellGroupData[{
Cell[121019, 3422, 476, 10, 43, "Input",ExpressionUUID->"2829f2f9-8d95-46a4-acc2-b7118c71e1ab"],
Cell[121498, 3434, 16415, 341, 279, "Output",ExpressionUUID->"b5078d72-a719-4802-8820-530bcd06c97d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


